The scaling and skewness of optimally transported meshes on the sphere

In the context of numerical solution of PDEs, dynamic mesh redistribution methods (r-adaptive methods) are an important procedure for increasing the resolution in regions of interest, without modifying the connectivity of the mesh. Key to the success of these methods is that the mesh should be sufficiently refined (locally) and flexible in order to resolve evolving solution features, but at the same time not introduce errors through skewness and lack of regularity. Some state-of-the-art methods are bottom-up in that they attempt to prescribe both the local cell size and the alignment to features of the solution. However, the resulting problem is overdetermined, necessitating a compromise between these conflicting requirements. An alternative approach, described in this paper, is to prescribe only the local cell size and augment this an optimal transport condition to provide global regularity. This leads to a robust and flexible algorithm for generating meshes fitted to an evolving solution, with minimal need for tuning parameters. Of particular interest for geophysical modelling are meshes constructed on the surface of the sphere. The purpose of this paper is to demonstrate that meshes generated on the sphere using this optimal transport approach have good a-priori regularity and that the meshes produced are naturally aligned to various simple features. It is further shown that the sphere's intrinsic curvature leads to more regular meshes than the plane. In addition to these general results, we provide a wide range of examples relevant to practical applications, to showcase the behaviour of optimally transported meshes on the sphere. These range from axisymmetric cases that can be solved analytically to more general examples that are tackled numerically. Evaluation of the singular values and singular vectors of the mesh transformation provides a quantitative measure of the mesh aniso...

==> code/fig1.py <==
%auto-ignore
import matplotlib.pyplot as plt
import numpy as np
from scipy import integrate

plt.rcParams.update({'font.size': 16})
samples = 501

# evenly-spaced thetap values
thetapvals = np.linspace(0.0, np.pi, samples)

# parameters for top-hat monitor function
rho1 = 10.0
rho2 = 1.0
THETAP = np.pi/4

# parameters for Ringler monitor function (smoothed top-hat)
gamma = 1/(rho1**2)
eps = np.pi/50.0

# top-hat monitor function, needed later
m_th = np.zeros(samples)
m_th[thetapvals <= THETAP] = rho1
m_th[thetapvals > THETAP] = rho2

# Ringler monitor function, needed later
m_ri = np.sqrt(0.5*(1.0 - gamma)*(np.tanh((THETAP - thetapvals)/eps) + 1.0) + gamma)

# normalisation constant for top-hat monitor function
alpha_th = 0.5*(rho1*(1.0 - np.cos(THETAP)) + rho2*(1.0 + np.cos(THETAP)))

# evaluate theta in terms of theta' for top-hat
thetavals_th = np.zeros(samples)
thetavals_th[thetapvals <= THETAP] = np.arccos(1.0 - (rho1/alpha_th)*(1 - np.cos(thetapvals[thetapvals <= THETAP])))
thetavals_th[thetapvals > THETAP] = np.arccos((rho2/alpha_th)*(1 + np.cos(thetapvals[thetapvals > THETAP])) - 1.0)

# plot theta' against theta for top-hat
plt.plot(thetavals_th, thetapvals, '-', color="black", label="top-hat")


# define Ringler monitor function as a standalone function for quadrature routines
def integrand(foo):
    from scipy import sqrt, tanh, sin
    return sqrt(0.5*(1.0 - gamma)*(tanh((THETAP - foo)/eps) + 1.0) + gamma)*sin(foo)


# normalisation constant for Ringler monitor function
alpha_ri = 0.5*(integrate.quad(integrand, 0.0, np.pi, epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# evaluate theta in terms of theta' for Ringler
thetavals_ri = np.zeros(samples)
for ii in range(len(thetavals_ri)):
    thetavals_ri[ii] = np.arccos(1.0 - (1.0/alpha_ri)*integrate.quad(integrand, 0.0, thetapvals[ii], epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# plot theta' against theta for Ringler
plt.plot(thetavals_ri, thetapvals, '--', color="black", label="smoothed top-hat")

# neaten plot and save
plt.xlabel(r"$\theta$")
plt.ylabel(r"$\theta'$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/m_tophat.pdf")
plt.clf()

# produce skewness measure for top-hat
l2l1_th = np.zeros(samples)  # form lambda2/lambda1, then do Q = 0.5(l2l1 + 1/l2l1)
l2l1_th[(thetapvals > 0.0) & (thetapvals < np.pi)] = (alpha_th/m_th[(thetapvals > 0.0) & (thetapvals < np.pi)])*(np.sin(thetavals_th[(thetapvals > 0.0) & (thetapvals < np.pi)])/np.sin(thetapvals[(thetapvals > 0.0) & (thetapvals < np.pi)]))**2  # extra conditions to avoid doing sin(0)/sin(0) or sin(pi)/sin(pi)
l2l1_th[0] = 1.0
l2l1_th[-1] = 1.0
Q_th = 0.5*(l2l1_th + 1.0/l2l1_th)

# plot Q against theta' for top-hat. plot two parts separately to emphasise discontinuity
plt.plot(thetapvals[thetapvals <= THETAP], Q_th[thetapvals <= THETAP], '-', color="black", label="top-hat")
plt.plot(thetapvals[thetapvals > THETAP], Q_th[thetapvals > THETAP], '-', color="black")

# produce skewness measure for Ringler
l2l1_ri = np.zeros(samples)
l2l1_ri[(thetapvals > 0.0) & (thetapvals < np.pi)] = (alpha_ri/m_ri[(thetapvals > 0.0) & (thetapvals < np.pi)])*(np.sin(thetavals_ri[(thetapvals > 0.0) & (thetapvals < np.pi)])/np.sin(thetapvals[(thetapvals > 0.0) & (thetapvals < np.pi)]))**2  # extra conditions to avoid doing sin(0)/sin(0) or sin(pi)/sin(pi)
l2l1_ri[0] = 1.0
l2l1_ri[-1] = 1.0
Q_ri = 0.5*(l2l1_ri + 1.0/l2l1_ri)

# plot Q against theta' for Ringler
plt.plot(thetapvals, Q_ri, '--', color="black", label="smoothed top-hat")

# neaten plot and save
plt.ylim(ymin=0.85)
plt.xlabel(r"$\theta'$")
plt.ylabel(r"$Q$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/Q_tophat.pdf")
plt.close()


==> code/fig10.py <==
%auto-ignore
from firedrake import *
import math
import numpy as np


def relaxation(dt, doubledt, mexpr, prefix="temp", maxsteps=1500, tol=1e-6):

    mesh = UnitIcosahedralSphereMesh(refinement_level=4, degree=2)

    V1 = FunctionSpace(mesh, "P", 2)
    V2 = TensorFunctionSpace(mesh, "P", 2)
    P1 = FunctionSpace(mesh, "P", 1)  # for representing m

    W_cts = VectorFunctionSpace(mesh, "P", 2)  # for continuous grad(phi)

    dxdeg = dx(degree=8)  # quadrature degree for nasty terms

    # function objects
    phiold = Function(V1); phinew = Function(V1)
    sigmaold = Function(V2); sigmanew = Function(V2)
    x = Function(mesh.coordinates)
    xi = Function(mesh.coordinates)

    dtc = Constant(dt)
    m = Function(P1)
    theta = Constant(0.0)

    ### EQUATION DEFINITIONS ###
    phi = TrialFunction(V1)
    v = TestFunction(V1)
    sigma = TrialFunction(V2)
    tau = TestFunction(V2)

    modgphi = sqrt(dot(grad(phiold), grad(phiold)) + 1e-12)
    expxi = xi*cos(modgphi) + grad(phiold)*sin(modgphi)/modgphi
    projxi = Identity(3) - outer(xi, xi)
    modgphinew = sqrt(dot(grad(phinew), grad(phinew)) + 1e-12)
    expxinew = xi*cos(modgphinew) + grad(phinew)*sin(modgphinew)/modgphinew

    aphi = dot(grad(v), grad(phi))*dxdeg
    Lphi = dot(grad(v), grad(phiold))*dxdeg + dtc*v*(m*det(outer(expxi, xi) + dot(sigmaold, projxi)) - theta)*dxdeg

    asigma = inner(tau, sigma)*dxdeg
    Lsigma = -dot(div(tau), expxinew)*dxdeg

    thetaform = m*det(outer(expxi, xi) + dot(sigmaold, projxi))*dxdeg
    resiform = m*det(outer(expxi, xi) + dot(sigmaold, projxi)) - theta

    ### SOLVER OPTIONS ###
    probphi = LinearVariationalProblem(aphi, Lphi, phinew)
    nullspace = VectorSpaceBasis(constant=True)
    solvphi = LinearVariationalSolver(probphi,
                                      nullspace=nullspace,
                                      transpose_nullspace=nullspace,
                                      solver_parameters={'ksp_type': 'cg',
                                                         'pc_type': 'gamg'})

    probsigma = LinearVariationalProblem(asigma, Lsigma, sigmanew)
    solvsigma = LinearVariationalSolver(probsigma,
                                        solver_parameters={'ksp_type': 'cg'})

    ### RESIDUAL DEFINITION ###
    resi_l2_form = v*resiform*dxdeg
    norm_l2_form = v*theta*dxdeg

    ### MISC EQUATION SETUP ###

    # generate continuous version of grad(phi) by L^2 projection
    u_cts = TrialFunction(W_cts)
    v_cts = TestFunction(W_cts)

    gradphi_cts = Function(W_cts)

    a_cts = dot(v_cts, u_cts)*dxdeg
    L_cts = dot(v_cts, grad(phiold))*dxdeg

    probgradphi = LinearVariationalProblem(a_cts, L_cts, gradphi_cts)
    solvgradphi = LinearVariationalSolver(probgradphi,
                                          solver_parameters={'ksp_type': 'cg'})

    gradphi_cts2 = Function(W_cts)  # extra, as gradphi_cts not necessarily tangential

    # get mesh area
    total_area = assemble(Constant(1.0)*dxdeg(domain=mesh))

    ### SET UP INITIAL sigma (important on sphere) ###

    sigma_ = TrialFunction(V2)
    tau_ = TestFunction(V2)
    sigma_temp = Function(V2)

    asigmainit = inner(tau_, sigma_)*dxdeg
    Lsigmainit = -dot(div(tau_), expxi)*dxdeg

    solve(asigmainit == Lsigmainit, sigma_temp, solver_parameters={'ksp_type': 'cg'})

    sigmaold.assign(sigma_temp)

    if logging:
        norms = []

    for ii in range(maxsteps):
        if doubledt and ii == 10:
            dtc.assign(2*dt)  # dt limitation often stricter at the beginning

        # Make continuous grad(phi)
        solvgradphi.solve()

        # "Fix grad(phi) on sphere"
        # Ensures that grad(phi).x = 0, assuming |x| = 1
        par_loop("""
for (int i=0; i<vnew.dofs; i++) {
    double dot = 0.0;
    for (int j=0; j<3; j++) {
        dot += x[i][j]*v[i][j];
    }
    for (int j=0; j<3; j++) {
        vnew[i][j] = v[i][j] - dot*x[i][j];
    }
}
""", dx, {'x': (mesh.coordinates, READ),
          'v': (gradphi_cts, READ),
          'vnew': (gradphi_cts2, WRITE)})

        # Generate new coordinate field using exponential map
        par_loop("""
for (int i=0; i<xi.dofs; i++) {
    double norm = 0.0;
    for (int j=0; j<3; j++) {
        norm += u[i][j]*u[i][j];
    }
    norm = sqrt(norm) + 1e-12;

    for (int j=0; j<3; j++) {
        x[i][j] = xi[i][j]*cos(norm) + (u[i][j]/norm)*sin(norm);
    }
}
""", dx, {'xi': (xi, READ),
          'u': (gradphi_cts2, READ),
          'x': (x, WRITE)})

        # Update m
        mesh.coordinates.assign(x)
        m.interpolate(mexpr)
        mesh.coordinates.assign(xi)

        # Evaluate theta
        theta_new = assemble(thetaform)/total_area
        theta.assign(theta_new)

        resi_l2 = assemble(resi_l2_form).dat.norm
        norm_l2 = assemble(norm_l2_form).dat.norm
        resi_l2_norm = resi_l2/norm_l2
        if ii == 0:
            initial_norm = resi_l2_norm  # store to check for divergence

        if ii % 10 == 0:
            print(ii, resi_l2_norm)

        if resi_l2_norm < tol or resi_l2_norm > 2.0*initial_norm:
            break

        solvphi.solve()  # obtain new phi
        solvsigma.solve()  # obtain new sigma

        phiold.assign(phinew)
        sigmaold.assign(sigmanew)

    # skew and singular vectors
    P2 = FunctionSpace(mesh, "CG", 2)
    VectorP2 = VectorFunctionSpace(mesh, "CG", 2)
    TensorP2 = TensorFunctionSpace(mesh, "CG", 2)

    mesh.coordinates.assign(xi)
    jac = project(grad(x), TensorP2)
    proj = Function(TensorP2).interpolate(Identity(3) - outer(x, x))
    jac2 = np.einsum("ijk,ikl->ijl", proj.dat.data, jac.dat.data)  # (I-xx).grad(x)

    svdu, svdsig, svdv = np.linalg.svd(jac2)

    # skew at each point
    skew = 0.5*(svdsig[:, 0]/svdsig[:, 1] + svdsig[:, 1]/svdsig[:, 0])
    # singular vectors, scaled by singular values
    vec1 = np.einsum("ij,i->ij", svdu[:, :, 0], svdsig[:, 0])
    vec2 = np.einsum("ij,i->ij", svdu[:, :, 1], svdsig[:, 1])

    skewfn = Function(P2)
    f1 = Function(VectorP2)
    f2 = Function(VectorP2)
    skewfn.dat.data[:] = skew[:]
    f1.dat.data[:] = vec1[:]
    f2.dat.data[:] = vec2[:]

    mesh.coordinates.assign(x)
    File(prefix+"-skewness.pvd").write(skewfn, f1, f2)


if False:
    ### Tanh region function ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((THETA - acos(x0*x[0] + x1*x[1] + x2*x[2]))/eps) + 1.0) + gamma)", eps=math.pi/50, THETA=math.pi/4, gamma=0.01, x0=0.29875271984, x1=-0.42678959977, x2=0.85357919955)
    relaxation(2.0, False, mexpr, prefix="tanh")


if False:
    ### Sech ring function ###
    mexpr = Expression("1.0 + (beta/eps)*pow(cosh((pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - pow(THETA, 2))/eps), -2)", eps=math.pi/50, THETA=math.pi/4, beta=5*math.pi/4, x0=0.29875271984, x1=-0.42678959977, x2=0.85357919955)
    relaxation(0.02, True, mexpr, prefix="sech")


if False:
    ### Cross ###
    mexpr = Expression("(1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2))*(1.0 + alpha1*pow(cosh(alpha2*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2))", a=math.pi/2, alpha1=5, alpha2=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    relaxation(0.05, True, mexpr, prefix="cross")


lat_lon_dict = {'theta': "asin(x[2])",
                'phi': "atan2(x[1], x[0])"}

if False:
    ### Sinusoidal, NH ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(%(theta)s - (theta_c + 0.5*theta_a*sin(k*%(phi)s)))), -2)" % lat_lon_dict, alpha1=15, alpha2=25, theta_c=math.pi/6, theta_a=math.pi/6, k=3)
    relaxation(0.12, False, mexpr, prefix="rossby")


==> code/fig12.py <==
%auto-ignore
import matplotlib.pyplot as plt
import numpy as np
from scipy import integrate

plt.rcParams.update({'font.size': 16})
samples = 501

# evenly-spaced thetap values
thetapvals = np.linspace(0.0, np.pi, samples)

# parameters for monitor functions
THETAP = np.pi/4
beta = 5.0*np.pi/4
eps = np.pi/50.0

# sech monitor function
m = 1.0 + (beta/eps)*(np.cosh((thetapvals**2 - THETAP**2)/eps))**-2


# define spherical sech monitor function for quadrature routines
def integrand_sph(foo):
    from scipy import cosh, sin
    return (1.0 + (beta/eps)*(cosh((foo**2 - THETAP**2)/eps))**-2)*sin(foo)


# define planar sech monitor function for quadrature routines
def integrand_pla(foo):
    from scipy import cosh
    return (1.0 + (beta/eps)*(cosh((foo**2 - THETAP**2)/eps))**-2)*foo


# normalisation constant for spherical monitor function
alpha_sph = 0.5*(integrate.quad(integrand_sph, 0.0, np.pi, epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# evaluate theta in terms of theta' for sech
thetavals_sph = np.zeros(samples)
for ii in range(len(thetavals_sph)):
    thetavals_sph[ii] = np.arccos(1.0 - (1.0/alpha_sph)*integrate.quad(integrand_sph, 0.0, thetapvals[ii], epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# normalisation constant for planar monitor function
alpha_pla = (2.0/(np.pi*np.pi))*(integrate.quad(integrand_pla, 0.0, np.pi, epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# evaluate r in terms of R for plane
thetavals_pla = np.zeros(samples)
for ii in range(len(thetavals_pla)):
    thetavals_pla[ii] = np.sqrt((2.0/alpha_pla)*integrate.quad(integrand_pla, 0.0, thetapvals[ii], epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# produce skewness measure for sphere
l2l1_sph = np.zeros(samples)
l2l1_sph[(thetapvals > 0.0) & (thetapvals < np.pi)] = (alpha_sph/m[(thetapvals > 0.0) & (thetapvals < np.pi)])*(np.sin(thetavals_sph[(thetapvals > 0.0) & (thetapvals < np.pi)])/np.sin(thetapvals[(thetapvals > 0.0) & (thetapvals < np.pi)]))**2
l2l1_sph[0] = 1.0
l2l1_sph[-1] = 1.0
Q_sph = 0.5*(l2l1_sph + 1.0/l2l1_sph)

# plot Q against theta' for sphere
plt.plot(thetapvals, Q_sph, '-', color="black", label="sphere")

# produce skewness measure for plane
l2l1_pla = np.zeros(samples)
l2l1_pla[(thetapvals > 0.0)] = (alpha_pla/m[(thetapvals > 0.0)])*(thetavals_pla[(thetapvals > 0.0)]/thetapvals[(thetapvals > 0.0)])**2
l2l1_pla[0] = 1.0
Q_pla = 0.5*(l2l1_pla + 1.0/l2l1_pla)

# plot Q against theta' for plane
plt.plot(thetapvals, Q_pla, '--', color="black", label="plane")

# neaten plot and save
plt.ylim(ymin=0.5)
plt.xlabel(r"$\theta', r$")
plt.ylabel(r"$Q$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/Q_sphpla.pdf")
plt.close()


==> code/fig15.py <==
%auto-ignore
from firedrake import *
import math
import numpy as np


def latlon_coords(mesh):
    x0, y0, z0 = SpatialCoordinate(mesh)
    unsafe = z0/sqrt(x0*x0 + y0*y0 + z0*z0)
    safe = Min(Max(unsafe, -1.0), 1.0)  # avoid silly roundoff errors
    theta = asin(safe)  # latitude
    lamda = atan_2(y0, x0)  # longitude
    return theta, lamda


mesh = UnitIcosahedralSphereMesh(refinement_level=5, degree=2)

theta, _ = latlon_coords(mesh)
spacing = conditional(abs(theta) < 13.0*math.pi/180.0, 0.064, conditional(abs(theta) > 31.0*math.pi/180.0, 0.23, 0.064 + (0.23 - 0.064)*(abs(theta) - 13.0*math.pi/180.0)/(18.0*math.pi/180.0)))

mexpr = pow(spacing, -2)
dt = 0.005
maxsteps = 1000
tol = 1e-6

V1 = FunctionSpace(mesh, "P", 2)
V2 = TensorFunctionSpace(mesh, "P", 2)
P1 = FunctionSpace(mesh, "P", 1)  # for representing m

W_cts = VectorFunctionSpace(mesh, "P", 2)  # for continuous grad(phi)

dxdeg = dx(degree=8)  # quadrature degree for nasty terms

# function objects
phiold = Function(V1); phinew = Function(V1)
sigmaold = Function(V2); sigmanew = Function(V2)
x = Function(mesh.coordinates)
xi = Function(mesh.coordinates)

dtc = Constant(dt)
m = Function(P1)

theta = Constant(0.0)

### EQUATION DEFINITIONS ###
phi = TrialFunction(V1)
v = TestFunction(V1)
sigma = TrialFunction(V2)
tau = TestFunction(V2)

modgphi = sqrt(dot(grad(phiold), grad(phiold)) + 1e-12)
expxi = xi*cos(modgphi) + grad(phiold)*sin(modgphi)/modgphi
projxi = Identity(3) - outer(xi, xi)
modgphinew = sqrt(dot(grad(phinew), grad(phinew)) + 1e-12)
expxinew = xi*cos(modgphinew) + grad(phinew)*sin(modgphinew)/modgphinew

aphi = dot(grad(v), grad(phi))*dxdeg
Lphi = dot(grad(v), grad(phiold))*dxdeg + dtc*v*(m*det(outer(expxi, xi) + dot(sigmaold, projxi)) - theta)*dxdeg

asigma = inner(tau, sigma)*dxdeg
Lsigma = -dot(div(tau), expxinew)*dxdeg

thetaform = m*det(outer(expxi, xi) + dot(sigmaold, projxi))*dxdeg
resiform = m*det(outer(expxi, xi) + dot(sigmaold, projxi)) - theta

### SOLVER OPTIONS ###
probphi = LinearVariationalProblem(aphi, Lphi, phinew)
nullspace = VectorSpaceBasis(constant=True)
solvphi = LinearVariationalSolver(probphi,
                                  nullspace=nullspace,
                                  transpose_nullspace=nullspace,
                                  solver_parameters={'ksp_type': 'cg',
                                                     'pc_type': 'gamg'})

probsigma = LinearVariationalProblem(asigma, Lsigma, sigmanew)
solvsigma = LinearVariationalSolver(probsigma,
                                    solver_parameters={'ksp_type': 'cg'})

### RESIDUAL DEFINITION ###
resi_l2_form = v*resiform*dxdeg
norm_l2_form = v*theta*dxdeg

### MISC EQUATION SETUP ###

# generate continuous version of grad(phi) by L^2 projection
u_cts = TrialFunction(W_cts)
v_cts = TestFunction(W_cts)

gradphi_cts = Function(W_cts)

a_cts = dot(v_cts, u_cts)*dxdeg
L_cts = dot(v_cts, grad(phiold))*dxdeg

probgradphi = LinearVariationalProblem(a_cts, L_cts, gradphi_cts)
solvgradphi = LinearVariationalSolver(probgradphi,
                                      solver_parameters={'ksp_type': 'cg'})

gradphi_cts2 = Function(W_cts)  # extra, as gradphi_cts not necessarily tangential

# get mesh area
total_area = assemble(Constant(1.0)*dxdeg(domain=mesh))

### SET UP INITIAL sigma (important on sphere) ###

sigma_ = TrialFunction(V2)
tau_ = TestFunction(V2)
sigma_temp = Function(V2)

asigmainit = inner(tau_, sigma_)*dxdeg
Lsigmainit = -dot(div(tau_), expxi)*dxdeg

solve(asigmainit == Lsigmainit, sigma_temp, solver_parameters={'ksp_type': 'cg'})

sigmaold.assign(sigma_temp)

output = False
if output:
    outfile = File("yyyy.pvd")

for ii in range(maxsteps):

    # Make continuous grad(phi)
    solvgradphi.solve()

    # "Fix grad(phi) on sphere"
    # Ensures that grad(phi).x = 0, assuming |x| = 1
    par_loop("""
for (int i=0; i<vnew.dofs; i++) {
    double dot = 0.0;
    for (int j=0; j<3; j++) {
        dot += x[i][j]*v[i][j];
    }
    for (int j=0; j<3; j++) {
        vnew[i][j] = v[i][j] - dot*x[i][j];
    }
}
""", dx, {'x': (mesh.coordinates, READ),
          'v': (gradphi_cts, READ),
          'vnew': (gradphi_cts2, WRITE)})

    # Generate new coordinate field using exponential map
    par_loop("""
for (int i=0; i<xi.dofs; i++) {
    double norm = 0.0;
    for (int j=0; j<3; j++) {
        norm += u[i][j]*u[i][j];
    }
    norm = sqrt(norm) + 1e-12;

    for (int j=0; j<3; j++) {
        x[i][j] = xi[i][j]*cos(norm) + (u[i][j]/norm)*sin(norm);
    }
}
""", dx, {'xi': (xi, READ),
          'u': (gradphi_cts2, READ),
          'x': (x, WRITE)})

    # Update m
    mesh.coordinates.assign(x)
    m.interpolate(mexpr)
    if output:
        outfile.write(m)
    mesh.coordinates.assign(xi)

    # Evaluate theta
    theta_new = assemble(thetaform)/total_area
    theta.assign(theta_new)

    resi_l2 = assemble(resi_l2_form).dat.norm
    norm_l2 = assemble(norm_l2_form).dat.norm
    resi_l2_norm = resi_l2/norm_l2
    if ii == 0:
        initial_norm = resi_l2_norm  # store to check for divergence

    if ii % 10 == 0:
        print(ii, resi_l2_norm)

    if resi_l2_norm < tol or resi_l2_norm > 2.0*initial_norm:
        break

    solvphi.solve()  # obtain new phi
    solvsigma.solve()  # obtain new sigma

    phiold.assign(phinew)
    sigmaold.assign(sigmanew)

RT1 = FunctionSpace(mesh, "RT", 1)  # has 1 dof per edge

par_loop_kernel = """
double centx0 = 0.0;
double centx1 = 0.0;
double centx2 = 0.0;
double centy0 = 0.0;
double centy1 = 0.0;
double centy2 = 0.0;
double centz0 = 0.0;
double centz1 = 0.0;
double centz2 = 0.0;

centx0 = (coords[1][0] + coords[2][0])/2.0;
centx1 = (coords[0][0] + coords[2][0])/2.0;
centx2 = (coords[0][0] + coords[1][0])/2.0;
centy0 = (coords[1][1] + coords[2][1])/2.0;
centy1 = (coords[0][1] + coords[2][1])/2.0;
centy2 = (coords[0][1] + coords[1][1])/2.0;
centz0 = (coords[1][2] + coords[2][2])/2.0;
centz1 = (coords[0][2] + coords[2][2])/2.0;
centz2 = (coords[0][2] + coords[1][2])/2.0;

angle[0][0] = asin(centz0/sqrt(centx0*centx0 + centy0*centy0 + centz0*centz0));
angle[1][0] = asin(centz1/sqrt(centx1*centx1 + centy1*centy1 + centz1*centz1));
angle[2][0] = asin(centz2/sqrt(centx2*centx2 + centy2*centy2 + centz2*centz2));

gridint[0][0] = sqrt(pow(coords[2][0] - coords[1][0], 2) + pow(coords[2][1] - coords[1][1], 2) + pow(coords[2][2] - coords[1][2], 2));
gridint[1][0] = sqrt(pow(coords[2][0] - coords[0][0], 2) + pow(coords[2][1] - coords[0][1], 2) + pow(coords[2][2] - coords[0][2], 2));
gridint[2][0] = sqrt(pow(coords[1][0] - coords[0][0], 2) + pow(coords[1][1] - coords[0][1], 2) + pow(coords[1][2] - coords[0][2], 2));
"""

x_angles = Function(RT1)
x_gridintervals = Function(RT1)
par_loop(par_loop_kernel, dx, {'coords': (x, READ),
          'angle': (x_angles, WRITE),
          'gridint': (x_gridintervals, WRITE)})

np.save("iga-angles.npy", x_angles.dat.data)
np.save("iga-gridints.npy", x_gridintervals.dat.data)


==> code/fig16.py <==
%auto-ignore
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 16})

angles = np.load("iga-angles.npy")
gridints = np.load("iga-gridints.npy")

angles *= 180.0/np.pi
gridints *= 2.0**5

plt.scatter(angles[np.where(angles >= 0.0)], gridints[np.where(angles >= 0.0)])
plt.xlabel("latitude (deg)")
plt.ylabel(r"edge length $\times 2^5$")
plt.tight_layout()
plt.savefig("../figures/iga-comparison.pdf")
plt.close()


==> code/fig17.py <==
%auto-ignore
from firedrake import *
import math
import numpy as np

output = False
if output:
    pvdout = File("zzzz.pvd")  # output file name

mesh = UnitIcosahedralSphereMesh(refinement_level=5, degree=2)

V1 = FunctionSpace(mesh, "P", 2)
V2 = TensorFunctionSpace(mesh, "P", 2)
V = V1*V2
# P1 = FunctionSpace(mesh, "P", 1)
P0 = FunctionSpace(mesh, "DP", 0)  # for representing m
W_cts = VectorFunctionSpace(mesh, "P", 2)  # for continuous grad(phi)

dxdeg = dx(degree=8)  # quadrature degree for nasty terms

# function objects
phisigma = Function(V); phi, sigma = split(phisigma)
phisigma_temp = Function(V); phi_temp, sigma_temp = split(phisigma_temp)
x = Function(mesh.coordinates)
xi = Function(mesh.coordinates)

m = Function(P0)
theta = Constant(0.0)

### EQUATION DEFINITIONS ###

v, tau = TestFunctions(V)

modgphi = sqrt(dot(grad(phi), grad(phi)) + 1e-12)
expxi = xi*cos(modgphi) + grad(phi)*sin(modgphi)/modgphi
projxi = Identity(3) - outer(xi, xi)

modgphi_temp = sqrt(dot(grad(phi_temp), grad(phi_temp)) + 1e-12)
expxi_temp = xi*cos(modgphi_temp) + grad(phi_temp)*sin(modgphi_temp)/modgphi_temp

F = inner(sigma, tau)*dxdeg + dot(div(tau), expxi)*dxdeg - (m*det(outer(expxi, xi) + dot(sigma, projxi)) - theta)*v*dxdeg

thetaform = m*det(outer(expxi_temp, xi) + dot(sigma_temp, projxi))*dxdeg

### x and theta generation ###

def generate_m(cursol):
    with phisigma_temp.dat.vec as v:
        cursol.copy(v)

    # Make continuous grad(phi)
    solvgradphi.solve()

    # "Fix grad(phi) on sphere"
    # Ensures that grad(phi).x = 0, assuming |x| = 1
    par_loop("""
for (int i=0; i<vnew.dofs; i++) {
double dot = 0.0;
for (int j=0; j<3; j++) {
    dot += x[i][j]*v[i][j];
}
for (int j=0; j<3; j++) {
    vnew[i][j] = v[i][j] - dot*x[i][j];
}
}
""", dx, {'x': (mesh.coordinates, READ),
      'v': (gradphi_cts, READ),
      'vnew': (gradphi_cts2, WRITE)})

    # Generate new coordinate field using exponential map
    par_loop("""
for (int i=0; i<xi.dofs; i++) {
double norm = 0.0;
for (int j=0; j<3; j++) {
    norm += u[i][j]*u[i][j];
}
norm = sqrt(norm) + 1e-12;

for (int j=0; j<3; j++) {
    x[i][j] = xi[i][j]*cos(norm) + (u[i][j]/norm)*sin(norm);
}
}
""", dx, {'xi': (xi, READ),
      'u': (gradphi_cts2, READ),
      'x': (x, WRITE)})

    # mesh.coordinates.assign(x)
    # m.interpolate(mexpr)
    # mesh.coordinates.assign(xi)

    theta_new = assemble(thetaform)/total_area
    theta.assign(theta_new)

### SOLVER OPTIONS ###

phi__, sigma__ = TrialFunctions(V)
v__, tau__ = TestFunctions(V)

# Custom preconditioning matrix
Jp = inner(sigma__, tau__)*dx + phi__*v__*dx + dot(grad(phi__), grad(v__))*dx

prob = NonlinearVariationalProblem(F, phisigma, Jp=Jp)
V1_nullspace = VectorSpaceBasis(constant=True)
nullspace = MixedVectorSpaceBasis(V, [V1_nullspace, V.sub(1)])

params = {"ksp_type": "gmres",
          "pc_type": "fieldsplit",
          "pc_fieldsplit_type": "multiplicative",
          "pc_fieldsplit_off_diag_use_amat": True,
          "fieldsplit_0_pc_type": "gamg",
          "fieldsplit_0_ksp_type": "preonly",
          "fieldsplit_0_mg_levels_ksp_max_it": 5,
          "fieldsplit_0_mg_levels_pc_type": "ilu",
          "fieldsplit_1_pc_type": "ilu",
          "fieldsplit_1_ksp_type": "preonly",
          "ksp_max_it": 200,
          # "snes_max_it": 125,
          # "ksp_gmres_restart": 200,
          "snes_rtol": 1e-6,
          "snes_linesearch_type": "bt",
          # "snes_linesearch_max_it": 5,
          # "snes_linesearch_maxstep": 1.05,
          # "snes_linesearch_damping": 0.8,
          # "ksp_monitor": True,
          "snes_monitor": True,
          # "snes_linesearch_monitor": True,
          "snes_lag_preconditioner": -1}

solv = NonlinearVariationalSolver(prob,
                                  nullspace=nullspace,
                                  transpose_nullspace=nullspace,
                                  pre_jacobian_callback=generate_m,
                                  pre_function_callback=generate_m,
                                  solver_parameters=params)

### MISC EQUATION SETUP ###

# generate continuous version of grad(phi) by L^2 projection
u_cts = TrialFunction(W_cts)
v_cts = TestFunction(W_cts)

gradphi_cts = Function(W_cts)

a_cts = dot(v_cts, u_cts)*dx
L_cts = dot(v_cts, grad(phi_temp))*dx

probgradphi = LinearVariationalProblem(a_cts, L_cts, gradphi_cts)
solvgradphi = LinearVariationalSolver(probgradphi,
                                      solver_parameters={'ksp_type': 'cg'})

gradphi_cts2 = Function(W_cts)  # extra, as gradphi_cts not necessarily tangential

v_p0 = TestFunction(P0)
area_form = v_p0*dx
areas = Function(P0)

# get mesh area
total_area = assemble(Constant(1.0)*dxdeg(domain=mesh))

### SET UP INITIAL sigma (important on sphere) ###

sigma_ = TrialFunction(V2)
tau_ = TestFunction(V2)
sigma_ini = Function(V2)

asigmainit = inner(sigma_, tau_)*dxdeg
Lsigmainit = -dot(div(tau_), expxi)*dxdeg

solve(asigmainit == Lsigmainit, sigma_ini, solver_parameters={'ksp_type': 'cg'})

phisigma.sub(1).assign(sigma_ini)

# Set up m

assemble(area_form, tensor=m)

def fakemonitor(snes, it, rnorm):
    cursol = snes.getSolution()
    generate_m(cursol)  # updates m and theta

    if output:
        mesh.coordinates.assign(x)
        assemble(area_form, tensor=areas)
        pvdout.write(areas)

    mesh.coordinates.assign(xi)


if output:
    mesh.coordinates.assign(x)
    assemble(area_form, tensor=areas)
    pvdout.write(areas)
    mesh.coordinates.assign(xi)

solv.snes.setMonitor(fakemonitor)
solv.solve()

par_loop_kernel_cellreg = """
double xc0 = 0.5257311121191336;
double xc1 = 0.8506508083520399;
double xc2 = 0.0;
double cent0 = 0.0;
double cent1 = 0.0;
double cent2 = 0.0;
double centnorm = 0.0;
double edgelength0 = 0.0;
double edgelength1 = 0.0;
double edgelength2 = 0.0;
double minlength = 0.0;
double maxlength = 0.0;

cent0 = (coords[0][0] + coords[1][0] + coords[2][0])/3.0;
cent1 = (coords[0][1] + coords[1][1] + coords[2][1])/3.0;
cent2 = (coords[0][2] + coords[1][2] + coords[2][2])/3.0;
centnorm = sqrt(cent0*cent0 + cent1*cent1 + cent2*cent2);

angle[0][0] = acos((xc0*cent0 + xc1*cent1 + xc2*cent2)/centnorm);

edgelength0 = sqrt(pow(coords[2][0] - coords[1][0], 2) + pow(coords[2][1] - coords[1][1], 2) + pow(coords[2][2] - coords[1][2], 2));
edgelength1 = sqrt(pow(coords[2][0] - coords[0][0], 2) + pow(coords[2][1] - coords[0][1], 2) + pow(coords[2][2] - coords[0][2], 2));
edgelength2 = sqrt(pow(coords[1][0] - coords[0][0], 2) + pow(coords[1][1] - coords[0][1], 2) + pow(coords[1][2] - coords[0][2], 2));

minlength = fmin(fmin(edgelength0, edgelength1), edgelength2);
maxlength = fmax(fmax(edgelength0, edgelength1), edgelength2);

minmax[0][0] = minlength/maxlength;
"""

xi_angles = Function(P0)
xi_minmax = Function(P0)
par_loop(par_loop_kernel_cellreg, dx, {'coords': (xi, READ),
          'angle': (xi_angles, WRITE),
          'minmax': (xi_minmax, WRITE)})

x_angles = Function(P0)
x_minmax = Function(P0)
par_loop(par_loop_kernel_cellreg, dx, {'coords': (x, READ),
          'angle': (x_angles, WRITE),
          'minmax': (x_minmax, WRITE)})

xi_areas = Function(P0)
mesh.coordinates.assign(xi)
assemble(area_form, tensor=xi_areas)

x_areas = Function(P0)
mesh.coordinates.assign(x)
assemble(area_form, tensor=x_areas)

np.save("bettericos-xi-angles.npy", xi_angles.dat.data)
np.save("bettericos-xi-minmax.npy", xi_minmax.dat.data)
np.save("bettericos-xi-areas.npy", xi_areas.dat.data)
np.save("bettericos-x-angles.npy", x_angles.dat.data)
np.save("bettericos-x-minmax.npy", x_minmax.dat.data)
np.save("bettericos-x-areas.npy", x_areas.dat.data)

par_loop_kernel_edgelen = """
double polex = 0.5257311121191336;
double poley = 0.8506508083520399;
double polez = 0.0;
double cent0x = 0.0;
double cent1x = 0.0;
double cent2x = 0.0;
double cent0y = 0.0;
double cent1y = 0.0;
double cent2y = 0.0;
double cent0z = 0.0;
double cent1z = 0.0;
double cent2z = 0.0;
double centnorm0 = 0.0;
double centnorm1 = 0.0;
double centnorm2 = 0.0;

cent0x = 0.5*(coords[1][0] + coords[2][0]);
cent0y = 0.5*(coords[1][1] + coords[2][1]);
cent0z = 0.5*(coords[1][2] + coords[2][2]);

cent1x = 0.5*(coords[0][0] + coords[2][0]);
cent1y = 0.5*(coords[0][1] + coords[2][1]);
cent1z = 0.5*(coords[0][2] + coords[2][2]);

cent2x = 0.5*(coords[0][0] + coords[1][0]);
cent2y = 0.5*(coords[0][1] + coords[1][1]);
cent2z = 0.5*(coords[0][2] + coords[1][2]);

centnorm0 = sqrt(cent0x*cent0x + cent0y*cent0y + cent0z*cent0z);
centnorm1 = sqrt(cent1x*cent1x + cent1y*cent1y + cent1z*cent1z);
centnorm2 = sqrt(cent2x*cent2x + cent2y*cent2y + cent2z*cent2z);

angle[0][0] = acos((polex*cent0x + poley*cent0y + polez*cent0z)/centnorm0);
angle[1][0] = acos((polex*cent1x + poley*cent1y + polez*cent1z)/centnorm1);
angle[2][0] = acos((polex*cent2x + poley*cent2y + polez*cent2z)/centnorm2);

gridint[0][0] = sqrt(pow(coords[2][0] - coords[1][0], 2) + pow(coords[2][1] - coords[1][1], 2) + pow(coords[2][2] - coords[1][2], 2));
gridint[1][0] = sqrt(pow(coords[2][0] - coords[0][0], 2) + pow(coords[2][1] - coords[0][1], 2) + pow(coords[2][2] - coords[0][2], 2));
gridint[2][0] = sqrt(pow(coords[1][0] - coords[0][0], 2) + pow(coords[1][1] - coords[0][1], 2) + pow(coords[1][2] - coords[0][2], 2));
"""

RT1 = FunctionSpace(mesh, "RT", 1)  # has 1 dof per edge

xi_edgeangles = Function(RT1)
xi_gridintervals = Function(RT1)
par_loop(par_loop_kernel_edgelen, dx, {'coords': (xi, READ),
          'angle': (xi_edgeangles, WRITE),
          'gridint': (xi_gridintervals, WRITE)})

np.save("bettericos-xi-edgeangles.npy", xi_edgeangles.dat.data)
np.save("bettericos-xi-gridints.npy", xi_gridintervals.dat.data)

x_edgeangles = Function(RT1)
x_gridintervals = Function(RT1)
par_loop(par_loop_kernel_edgelen, dx, {'coords': (x, READ),
          'angle': (x_edgeangles, WRITE),
          'gridint': (x_gridintervals, WRITE)})

np.save("bettericos-x-edgeangles.npy", x_edgeangles.dat.data)
np.save("bettericos-x-gridints.npy", x_gridintervals.dat.data)


==> code/fig18.py <==
%auto-ignore
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 16})

xi_angles = np.load("bettericos-xi-angles.npy")
xi_minmax = np.load("bettericos-xi-minmax.npy")
xi_areas = np.load("bettericos-xi-areas.npy")
x_angles = np.load("bettericos-x-angles.npy")
x_minmax = np.load("bettericos-x-minmax.npy")
x_areas = np.load("bettericos-x-areas.npy")

xi_angles *= 180.0/np.pi
x_angles *= 180.0/np.pi

xi_areas *= 4.0**5
x_areas *= 4.0**5

plt.scatter(xi_angles[np.where(xi_angles < 60.0)], xi_areas[np.where(xi_angles < 60.0)], s=10, label="before")
plt.scatter(x_angles[np.where(x_angles < 60.0)], x_areas[np.where(x_angles < 60.0)], s=10, label="after")
plt.xlabel("angle from 5-neighbour point (deg)")
plt.ylabel(r"cell area $\times 4^5$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/bettericos-areas.pdf")
plt.clf()

print("Area ratio before:", xi_areas.max()/xi_areas.min())
print("Area ratio after:", x_areas.max()/x_areas.min())

plt.scatter(xi_angles[np.where(xi_angles < 60.0)], xi_minmax[np.where(xi_angles < 60.0)], s=10, label="before")
plt.scatter(x_angles[np.where(x_angles < 60.0)], x_minmax[np.where(x_angles < 60.0)], s=10, label="after")
plt.xlabel("angle from 5-neighbour point (deg)")
plt.ylabel("min edge length / max edge length")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/bettericos-maxmin.pdf")
plt.close()

xi_angles = np.load("bettericos-xi-edgeangles.npy")
xi_gridints = np.load("bettericos-xi-gridints.npy")
x_angles = np.load("bettericos-x-edgeangles.npy")
x_gridints = np.load("bettericos-x-gridints.npy")

xi_angles *= 180.0/np.pi
x_angles *= 180.0/np.pi
xi_gridints *= 2.0**5
x_gridints *= 2.0**5

plt.scatter(xi_angles[np.where(xi_angles < 60.0)], xi_gridints[np.where(xi_angles < 60.0)], s=10, label="before")
plt.scatter(x_angles[np.where(x_angles < 60.0)], x_gridints[np.where(x_angles < 60.0)], s=10, label="after")
plt.xlabel("angle from 5-neighbour point (deg)")
plt.ylabel(r"edge length $\times 2^5$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/bettericos-edgelengths.pdf")
plt.close()


==> code/fig3.py <==
%auto-ignore
import firedrake
import numpy as np
from scipy import integrate, optimize

# axis
xc = np.array([0.7, -1.0, 2.0])
xc /= np.linalg.norm(xc)

# tolerance for finding theta' with numerical integration
tol = 1e-6

# top-hat params
th_THETAP = np.pi/4
th_rho1 = 10.0
th_rho2 = 1.0

# smooothed top-hat params

ri_THETAP = np.pi/4
ri_eps = np.pi/50
ri_gamma = 1e-2

# delta ring params

de_THETAP = np.pi/4
de_gamma = 5.0

# sech ring params

se_THETAP = np.pi/4
se_eps = np.pi/50
se_beta = 5.0*np.pi/4


def meshgen(mesh, case, prefix="temp"):
    assert case in ("tophat", "ringler", "delta", "sech")

    integrand = None
    if case == "ringler":
        integrand = lambda foo: np.sqrt(0.5*(1.0 - ri_gamma)*(np.tanh((ri_THETAP - foo)/ri_eps) + 1.0) + ri_gamma)*np.sin(foo)
    elif case == "sech":
        integrand = lambda foo: (1.0 + (se_beta/se_eps)*(np.cosh((foo**2 - se_THETAP**2)/se_eps)**-2))*np.sin(foo)

    alpha = calculate_alpha(case, integrand)

    new_coords = firedrake.Function(mesh.coordinates)
    len_coords = len(new_coords.dat.data)

    for ii in range(len_coords):
        if ii % 100 == 0:
            print("vertex", ii, "of", len_coords)
        xi = mesh.coordinates.dat.data[ii]
        theta = np.arccos(np.dot(xc, xi))
        thetap = calculate_thetap(case, integrand, theta, alpha)
        v = xi - xc
        w = v - np.dot(v, xc)*xc  # project out component in dir of xc
        norm = np.linalg.norm(w)
        if norm > 1e-8:
            w = w/norm
            x = xc*np.cos(thetap) + w*np.sin(thetap)
            new_coords.dat.data[ii, :] = x[:]
        else:
            # Point unexpectedly close to axis. If axis coincides with
            # mesh vertex then this is expected; uncomment below line.
            assert False
            # new_coords.dat.data[ii, :] = xi[:]

    mesh.coordinates.assign(new_coords)
    firedrake.File(prefix+".pvd").write(mesh.coordinates)


def calculate_alpha(case, integrand):
    if case in ("ringler", "sech"):
        alpha, err = integrate.quad(integrand, 0.0, np.pi, epsabs=1e-50, epsrel=1e-2*tol)
        return 0.5*alpha
    elif case == "tophat":
        return 0.5*(th_rho1*(1.0 - np.cos(th_THETAP)) + th_rho2*(1.0 + np.cos(th_THETAP)))
    elif case == "delta":
        return 1.0 + (de_gamma/2.0)*np.sin(de_THETAP)


def calculate_thetap(case, integrand, theta, alpha):
    if case in ("ringler", "sech"):
        intfunc = lambda foo: integrate.quad(integrand, 0.0, foo, epsabs=1e-1*tol, epsrel=1e-50)[0] - alpha*(1 - np.cos(theta))
        return optimize.bisect(intfunc, 0.0, np.pi, xtol=tol)
    elif case == "tophat":
        if theta <= th_THETA:
            return np.arccos(1.0 - (alpha/th_rho1)*(1.0 - np.cos(theta)))
        else:
            return np.arccos((alpha/th_rho2)*(1.0 + np.cos(theta)) - 1.0)
    elif case == "delta":
        if theta <= de_theta1:
            return np.arccos(1.0 - alpha*(1 - np.cos(theta)))
        elif theta <= de_theta2:
            return de_THETAP
        else:
            return np.arccos(alpha*(1 + np.cos(theta)) - 1.0)


def latlonmesh(ref_level):
    nx = 2**(ref_level + 1)
    ny = 2**ref_level
    # "Fake" latitude-longitude mesh, where the pole is actually nx separate points
    mesh = firedrake.CylinderMesh(nx, ny, quadrilateral=True)
    new_coords = firedrake.Function(mesh.coordinates)
    # map z from [0, 1] to [-1, 1]
    new_coords.dat.data[:, 2] = np.sin(np.pi*(mesh.coordinates.dat.data_ro[:, 2] - 0.5))
    # multiply x and y by sqrt(1 - z^2)
    new_coords.dat.data[:, 0:2] = np.sqrt(1 - np.square(new_coords.dat.data[:, 2]))[:, np.newaxis]*new_coords.dat.data[:, 0:2]
    return firedrake.Mesh(new_coords)


# calculate useful constants
th_THETA = 2.0*np.arctan(np.sqrt((th_rho1/th_rho2)*(np.tan(0.5*th_THETAP)**2)))

de_alpha = 1.0 + (de_gamma/2.0)*np.sin(de_THETAP)
de_theta1 = np.arccos(1.0 - (1 - np.cos(de_THETAP))/de_alpha)
de_theta2 = np.arccos((1 + np.cos(de_THETAP))/de_alpha - 1.0)

mesh = firedrake.UnitCubedSphereMesh(5)
meshgen(mesh, "tophat", "th-cs")

mesh = firedrake.UnitIcosahedralSphereMesh(4)
meshgen(mesh, "tophat", "th-ic")

mesh = latlonmesh(6)
meshgen(mesh, "tophat", "th-ll")

mesh = firedrake.UnitCubedSphereMesh(5)
meshgen(mesh, "ringler", "ri-cs")

mesh = firedrake.UnitIcosahedralSphereMesh(4)
meshgen(mesh, "ringler", "ri-ic")

mesh = latlonmesh(6)
meshgen(mesh, "ringler", "ri-ll")

mesh = firedrake.UnitCubedSphereMesh(5)
meshgen(mesh, "delta", "de-cs")

mesh = firedrake.UnitIcosahedralSphereMesh(4)
meshgen(mesh, "delta", "de-ic")

mesh = firedrake.UnitCubedSphereMesh(5)
meshgen(mesh, "sech", "se-cs")

mesh = firedrake.UnitIcosahedralSphereMesh(4)
meshgen(mesh, "sech", "se-ic")


==> code/fig6.py <==
%auto-ignore
import matplotlib.pyplot as plt
import numpy as np
from scipy import integrate

plt.rcParams.update({'font.size': 16})
samples = 501

# evenly-spaced thetap values
thetapvals = np.linspace(0.0, np.pi, samples)

# parameters for delta ring monitor function
gamma = 5.0
THETAP = np.pi/4

# parameters for sech ring monitor function
beta = gamma*THETAP
eps = np.pi/50.0

# sech monitor function, needed later
m_se = 1.0 + (beta/eps)*(np.cosh((thetapvals**2 - THETAP**2)/eps))**-2

# normalisation constant for delta monitor function
alpha_de = 1.0 + (gamma/2.0)*np.sin(THETAP)

# evaluate theta in terms of theta' for delta
thetavals_de = np.zeros(samples)
thetavals_de[thetapvals <= THETAP] = np.arccos(1.0 - (1 - np.cos(thetapvals[thetapvals <= THETAP]))/alpha_de)
thetavals_de[thetapvals > THETAP] = np.arccos((1 + np.cos(thetapvals[thetapvals > THETAP]))/alpha_de - 1.0)

# plot theta' against theta for delta
plt.plot(thetavals_de, thetapvals, '-', color="black", label="delta function")


# define sech monitor function as a standalone function for quadrature routines
def integrand(foo):
    from scipy import cosh, sin
    return (1.0 + (beta/eps)*(cosh((foo**2 - THETAP**2)/eps))**-2)*sin(foo)


# normalisation constant for sech monitor function
alpha_se = 0.5*(integrate.quad(integrand, 0.0, np.pi, epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# evaluate theta in terms of theta' for sech
thetavals_se = np.zeros(samples)
for ii in range(len(thetavals_se)):
    thetavals_se[ii] = np.arccos(1.0 - (1.0/alpha_se)*integrate.quad(integrand, 0.0, thetapvals[ii], epsabs=1e-50, epsrel=1e-8, limit=512)[0])

# plot theta' against theta for sech
plt.plot(thetavals_se, thetapvals, '--', color="black", label="sech function")

# neaten plot and save
plt.xlabel(r"$\theta$")
plt.ylabel(r"$\theta'$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/m_ring.pdf")
plt.clf()

# produce skewness measure for delta
l2l1_de = np.zeros(samples)
l2l1_de[(thetapvals > 0.0) & (thetapvals < np.pi)] = alpha_de*(np.sin(thetavals_de[(thetapvals > 0.0) & (thetapvals < np.pi)])/np.sin(thetapvals[(thetapvals > 0.0) & (thetapvals < np.pi)]))**2  # assume m == 1.0 for the delta fn; we don't see the spike
l2l1_de[0] = 1.0
l2l1_de[-1] = 1.0
Q_de = 0.5*(l2l1_de + 1.0/l2l1_de)

# plot Q against theta' for delta. plot two parts separately to emphasise discontinuity
plt.plot(thetapvals[thetapvals <= THETAP], Q_de[thetapvals <= THETAP], '-', color="black", label="delta function")
plt.plot(thetapvals[thetapvals > THETAP], Q_de[thetapvals > THETAP], '-', color="black")

# produce skewness measure for sech
l2l1_se = np.zeros(samples)
l2l1_se[(thetapvals > 0.0) & (thetapvals < np.pi)] = (alpha_se/m_se[(thetapvals > 0.0) & (thetapvals < np.pi)])*(np.sin(thetavals_se[(thetapvals > 0.0) & (thetapvals < np.pi)])/np.sin(thetapvals[(thetapvals > 0.0) & (thetapvals < np.pi)]))**2
l2l1_se[0] = 1.0
l2l1_se[-1] = 1.0
Q_se = 0.5*(l2l1_se + 1.0/l2l1_se)

# plot Q against theta' for sech
plt.plot(thetapvals, Q_se, '--', color="black", label="sech function")

# neaten plot and save
plt.ylim(ymin=0.5)
plt.xlabel(r"$\theta'$")
plt.ylabel(r"$Q$")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("../figures/Q_ring.pdf")
plt.close()

